S1-Omni: A Unified Multimodal Reasoning Model for Scientific Understanding, Prediction, and Generation

We present S1-Omni, a unified multimodal reasoning model for scientific understanding, prediction, and generation. AI for Science (AI4S) has advanced significantly through domain-specific models, tool-augmented LLMs, and scientific language models. However, model capabilities remain highly fragmented, limiting the joint modeling of heterogeneous data, scientific laws, and expert knowledge. S1-Omni addresses this gap by consolidating these capabilities into a single, coherent scientific reasoning model. The architecture of S1-Omni is built upon three core components: unified representation of scientific data, natural-world knowledge alignment, and decoding for domain-specific tasks. First, S1-Omni maps natural-language instructions and scientific objects, including CIF, SMILES, protein sequences, spectra, and scientific images, into a shared representation space. Second, it incorporates scientific laws and expert knowledge into data construction and training, enabling the model to reason from scientific evidence. Third, it performs task-specific decoding to support a broad range of applications, including property prediction, spectrum-to-molecular generation, protein site and structure prediction, and scientific image generation and editing. S1-Omni is trained on S1-Omni-Corpus, which covers 200 scientific tasks and contains millions of reasoning samples, and is evaluated on over 60 scientific benchmarks. It outperforms GPT-5.5 and Gemini-3.1-Pro on most benchmarks and matches or surpasses domain-specific models on several benchmarks. Overall, S1-Omni provides a practical path toward unified scientific modeling.

==> scripts/render_case_molecules.py <==
from pathlib import Path

from rdkit import Chem
from rdkit.Chem import Draw
from rdkit.Chem.Draw import rdMolDraw2D
from PIL import Image, ImageChops


ROOT = Path(__file__).resolve().parents[1]
SOURCE = ROOT / "assets" / "case_study"
OUTPUT = ROOT / "figures" / "case_study"

MOLECULES = {
    "cyp2c9_candidate_structure.png": "cyp2c9_candidate.smiles",
    "cyp2d6_candidate_structure.png": "cyp2d6_candidate.smiles",
}


def render(smiles: str, output: Path) -> None:
    molecule = Chem.MolFromSmiles(smiles)
    if molecule is None:
        raise ValueError(f"Invalid SMILES: {smiles}")
    Chem.rdDepictor.Compute2DCoords(molecule)
    options = rdMolDraw2D.MolDrawOptions()
    options.clearBackground = True
    options.padding = 0.08
    options.bondLineWidth = 2.4
    options.minFontSize = 18
    Draw.MolToFile(
        molecule,
        str(output),
        size=(1800, 1200),
        options=options,
    )
    image = Image.open(output).convert("RGBA")
    background = Image.new("RGBA", image.size, (255, 255, 255, 0))
    bounds = ImageChops.difference(image, background).getbbox()
    if bounds:
        left, top, right, bottom = bounds
        padding = 80
        image.crop((
            max(0, left - padding),
            max(0, top - padding),
            min(image.width, right + padding),
            min(image.height, bottom + padding),
        )).save(output)


OUTPUT.mkdir(parents=True, exist_ok=True)
for output_name, source_name in MOLECULES.items():
    render((SOURCE / source_name).read_text().strip(), OUTPUT / output_name)


==> scripts/render_case_structures.js <==
const fs = require('fs');
const path = require('path');
const { execFileSync } = require('child_process');

const root = path.resolve(__dirname, '..');
const sourceRoot = path.join(root, 'assets', 'case_study');
const buildRoot = path.join(root, 'build', 'case_study_renders');
const outputRoot = path.join(root, 'figures', 'case_study');
const siteRoot = process.env.S1_OMNI_SITE_ROOT || '/Users/joel/Downloads/site_x_0711_v4';
const molScript = fs.readFileSync(path.join(siteRoot, 'assets', '3Dmol-min.js'), 'utf8');
const chrome = '/Applications/Google Chrome.app/Contents/MacOS/Google Chrome';

fs.mkdirSync(buildRoot, { recursive: true });
fs.mkdirSync(outputRoot, { recursive: true });

const renders = [
  {
    name: 'gpr168_structure',
    source: 'gpr168_simplefold.cif',
    format: 'cif',
    mode: 'protein',
  },
  {
    name: 'arca_binding_site',
    source: 'arca_5dy0.pdb',
    format: 'pdb',
    mode: 'site',
    chain: 'A',
    positions: [3, 6, 7, 39, 40, 41, 50, 52, 53, 55, 56, 117],
  },
];

function htmlFor(spec) {
  const structure = fs.readFileSync(path.join(sourceRoot, spec.source), 'utf8');
  const config = JSON.stringify(spec);
  return `<!doctype html>
<html>
<head>
<meta charset="utf-8">
<style>
html, body, #viewer { margin: 0; width: 1200px; height: 900px; overflow: hidden; background: white; }
</style>
<script>${molScript}</script>
</head>
<body>
<div id="viewer"></div>
<script>
const spec = ${config};
const structure = ${JSON.stringify(structure)};
const viewer = $3Dmol.createViewer('viewer', { backgroundColor: 'white', antialias: true });
viewer.addModel(structure, spec.format);
const model = viewer.getModel();
if (spec.mode === 'protein') {
  const atoms = model.selectedAtoms({});
  let lo = Infinity, hi = -Infinity;
  atoms.forEach((a) => { if (a.atom === 'CA') { lo = Math.min(lo, a.resi); hi = Math.max(hi, a.resi); } });
  const span = Math.max(1, hi - lo);
  viewer.setStyle({}, { cartoon: { colorfunc: (a) => {
    const t = Math.min(1, Math.max(0, (a.resi - lo) / span));
    const c0 = [159, 178, 217], c1 = [30, 47, 99];
    const r = Math.round(c0[0] + (c1[0] - c0[0]) * t);
    const g = Math.round(c0[1] + (c1[1] - c0[1]) * t);
    const b = Math.round(c0[2] + (c1[2] - c0[2]) * t);
    return (r << 16) | (g << 8) | b;
  } } });
} else if (spec.mode === 'site') {
  viewer.setStyle({}, { cartoon: { color: '#b7cbe8' } });
  viewer.setStyle({ resn: ['DA', 'DC', 'DG', 'DT'] }, { stick: { colorscheme: 'nucleic', radius: 0.16 } });
  const residues = [];
  const seen = new Set();
  model.selectedAtoms({ chain: spec.chain, atom: 'CA' }).forEach((a) => {
    if (!seen.has(a.resi)) { seen.add(a.resi); residues.push(a.resi); }
  });
  residues.sort((a, b) => a - b);
  const mapped = spec.positions.map((p) => residues[p - 1]).filter((x) => x !== undefined);
  const sel = { chain: spec.chain, resi: mapped };
  viewer.setStyle(sel, { cartoon: { color: '#dc2626' }, stick: { color: '#dc2626', radius: 0.24 } });
  viewer.addSurface($3Dmol.SurfaceType.VDW, { color: '#ef4444', opacity: 0.72 }, sel);
} else {
  viewer.setStyle({}, {
    stick: { radius: spec.mode === 'crystal' ? 0.16 : 0.18, colorscheme: 'Jmol' },
    sphere: { scale: spec.mode === 'crystal' ? 0.34 : 0.30, colorscheme: 'Jmol' },
  });
  if (spec.mode === 'crystal' && typeof viewer.addUnitCell === 'function') {
    viewer.addUnitCell(model, { box: { color: '#64748b' } });
  }
}
viewer.zoomTo();
viewer.zoom(1.18);
if (spec.mode === 'crystal') {
  viewer.rotate(24, 'x');
  viewer.rotate(32, 'y');
}
viewer.render();
</script>
</body>
</html>`;
}

for (const spec of renders) {
  const htmlPath = path.join(buildRoot, `${spec.name}.html`);
  const pngPath = path.join(outputRoot, `${spec.name}.png`);
  fs.writeFileSync(htmlPath, htmlFor(spec));
  execFileSync(chrome, [
    '--headless=new',
    '--hide-scrollbars',
    '--use-angle=swiftshader',
    '--enable-webgl',
    '--enable-unsafe-swiftshader',
    '--ignore-gpu-blocklist',
    '--force-device-scale-factor=2',
    '--window-size=1200,900',
    '--virtual-time-budget=2500',
    `--screenshot=${pngPath}`,
    `file://${htmlPath}`,
  ], { stdio: 'inherit' });
}

